Maximizing $K_r + I_r$ in graphs with fixed edge density

For every integer $r\ge4$, and $\rho \in [0,1]$, we asymptotically determine the maximum proportion of $r$-element sets of vertices that induce either a clique or an independent set in a large graph with density $\rho$. This generalizes a result of Olpp for $r=3$. After the initial idea for the main proof was found by the authors, various AI models were used to streamline the argument and perform the calculations necessary for completion of the proof.

==> anc/verify_appendix_sympy.py <==
#!/usr/bin/env python3
"""Symbolic audit of Appendix Lemmas A.1--A.4 in main.tex.

Within each lemma, the checks are ordered to follow the corresponding proof
as closely as possible.  The checks for A.1--A.3 write r=k+3 with k a
symbolic nonnegative integer, so they cover exactly the stated range r>=3.
In addition to the differentiations, SymPy verifies the binomial sums in A.2,
the displayed coefficient identities, and the algebraic sign certificates
used in A.1--A.3.

For A.4, the proof immediately sets n=r-2, and the subsequent algebraic steps
are checked with n declared as a symbolic positive integer.  This covers every
integer r>=3.  The relations a+u=1, b+v=1, and u^2+v^2=1 are retained
explicitly in the cancellation factorizations.  Short positive-factor
certificates encode the deductions v>u, u+v>1, 1-u>1-v>0, S>0, and
v*S/n>0 from the lemma's hypotheses.  The algebraic decompositions supporting
the final sign comparisons are then checked in the order used in the proof.
Order, continuity, induction, and theorem-level sign arguments that are not
symbolic identities remain the human part of the proof.
"""

import sympy as sp
from sympy.assumptions import Q, ask


def check_zero(name, expression):
    """Require an expression to simplify identically to zero."""
    value = sp.simplify(expression)
    if value != 0:
        raise AssertionError(f"{name} failed; remainder:\n{value}")
    print(f"PASS: {name}")


def check_true(name, proposition):
    """Require SymPy's assumptions engine to certify a proposition."""
    value = ask(proposition)
    if value is not True:
        raise AssertionError(f"{name} was not certified: {value}")
    print(f"PASS: {name}")


def check_positive_components(
    name,
    *,
    positive_factors=(),
    factorial_arguments=(),
    positive_powers=(),
):
    """Certify positivity from components without a compound SymPy query.

    Some SymPy versions do not infer that a symbolic quotient of factorials
    is positive.  This helper checks the simpler facts that imply positivity:
    direct factors are positive, factorial arguments are nonnegative integers,
    and powers have positive bases and nonnegative integer exponents.
    """
    failures = []
    for factor in positive_factors:
        if factor.is_positive is not True:
            failures.append(f"factor {factor} is not known to be positive")
    for argument in factorial_arguments:
        if argument.is_integer is not True or argument.is_nonnegative is not True:
            failures.append(
                f"factorial argument {argument} is not known to be a "
                "nonnegative integer"
            )
    for base, exponent in positive_powers:
        if base.is_positive is not True:
            failures.append(f"power base {base} is not known to be positive")
        if exponent.is_integer is not True or exponent.is_nonnegative is not True:
            failures.append(
                f"power exponent {exponent} is not known to be a "
                "nonnegative integer"
            )
    if failures:
        raise AssertionError(f"{name} failed; " + "; ".join(failures))
    print(f"PASS: {name}")


# Auxiliary summation routine for the expansion of
# (p+q)^degree-p^degree in A.2.  The two ratio charts are internal CAS
# machinery used to make the symbolic integer sum simplify reliably.
def check_binomial_difference(name, degree):
    """Verify the displayed binomial difference in two positive ratio charts.

    The first chart writes q=p*z with 0<z<=1, and the second writes p=q*z
    with 0<z<=1 and reverses the summation index.  Together they cover all
    positive p,q.
    """
    j = sp.symbols("j", integer=True, nonnegative=True)
    scale, z = sp.symbols("scale z", positive=True)

    # Chart q<=p: q=p*z.
    p, q = scale, scale * z
    direct_tail = sp.summation(
        sp.binomial(degree, j) * p ** (degree - j) * q**j,
        (j, 1, degree),
    )
    direct_error = direct_tail - ((p + q) ** degree - p**degree)
    direct_error = sp.refine(sp.simplify(direct_error), Q.le(z, 1))
    direct_error = sp.factor(sp.expand_power_base(direct_error, force=True))
    check_zero(f"{name}, q<=p chart", direct_error)

    # Chart p<=q: p=q*z.  Reverse the index so that SymPy again sums in
    # nonnegative powers of a ratio at most one.
    ell = sp.symbols("ell", integer=True, nonnegative=True)
    p, q = scale * z, scale
    reversed_tail = sp.summation(
        sp.binomial(degree, ell) * p**ell * q ** (degree - ell),
        (ell, 0, degree - 1),
    )
    reversed_error = reversed_tail - ((p + q) ** degree - p**degree)
    reversed_error = sp.refine(sp.simplify(reversed_error), Q.le(z, 1))
    reversed_error = sp.factor(sp.expand_power_base(reversed_error, force=True))
    check_zero(f"{name}, p<=q chart", reversed_error)


def check_reindexed_critical_tail(name, degree):
    """Verify the displayed critical-point binomial sum in Lemma A.2."""
    j = sp.symbols("j", integer=True, positive=True)
    ell = sp.symbols("ell", integer=True, nonnegative=True)
    scale, z = sp.symbols("critical_scale critical_z", positive=True)

    # Chart q<=p.
    p, q = scale, scale * z
    direct_sum = sp.summation(
        sp.binomial(degree, j + 1)
        * p ** (degree - 1 - j)
        * q**j,
        (j, 1, degree - 1),
    )
    divided_tail = (
        (p + q) ** degree - p**degree - degree * p ** (degree - 1) * q
    ) / q
    direct_error = sp.refine(sp.simplify(direct_sum - divided_tail), Q.le(z, 1))
    direct_error = sp.factor(sp.expand_power_base(direct_error, force=True))
    check_zero(f"{name}, q<=p chart", direct_error)

    # Chart p<=q, with the index reversed.
    p, q = scale * z, scale
    reversed_sum = sp.summation(
        sp.binomial(degree, ell)
        * p**ell
        * q ** (degree - 1 - ell),
        (ell, 0, degree - 2),
    )
    divided_tail = (
        (p + q) ** degree - p**degree - degree * p ** (degree - 1) * q
    ) / q
    reversed_error = sp.refine(
        sp.simplify(reversed_sum - divided_tail), Q.le(z, 1)
    )
    reversed_error = sp.factor(sp.expand_power_base(reversed_error, force=True))
    check_zero(f"{name}, p<=q chart", reversed_error)


# Write r=k+3, exactly encoding the manuscript's hypothesis r>=3.
k = sp.symbols("k", integer=True, nonnegative=True)
r = k + 3


def lemma_a1():
    # Lemma A.1, displayed definition of h and the abbreviation u=C/w.
    w, q, C = sp.symbols("w q C", positive=True)
    u = C / w
    h = C * w ** (r - 2) + w * (q - C / w) ** (r - 1) - w * q ** (r - 1)
    claimed_second_derivative = (
        (r - 2) * (r - 3) * C * w ** (r - 4)
        + (r - 1) * (r - 2) * u**2 / w * (q - u) ** (r - 3)
    )

    # Proof sentence: "Writing u=C/w, direct differentiation gives ..."
    check_zero(
        "A.1: formula for h''(w), symbolic r",
        sp.diff(h, w, 2) - claimed_second_derivative,
    )

    # Next proof step: w(q-u)/q=w-C/q>0, so q-u>0.
    check_zero(
        "A.1: certificate relating w>C/q to q-u>0",
        w - C / q - w * (q - u) / q,
    )

    # Next proof sentence: "Thus both terms are nonnegative, and the second
    # is strictly positive."
    # Here gap is the positive quantity q-u established in the preceding step.
    gap = sp.symbols("gap", positive=True)
    check_true(
        "A.1: complete first summand is nonnegative",
        Q.nonnegative(k * (k + 1) * C * w ** (k - 1)),
    )
    check_true(
        "A.1: complete second summand is positive when q-u>0",
        Q.positive((k + 2) * (k + 1) * u**2 / w * gap**k),
    )
    # Final proof sentence: at r=3 the first summand vanishes.
    check_zero(
        "A.1: boundary formula when r=3",
        claimed_second_derivative.subs(k, 0) - 2 * u**2 / w,
    )


def lemma_a2():
    # Lemma A.2, displayed definitions of p, q, x, and Phi.
    # The first proof paragraph establishes p,q,y>0 and the three derivatives.
    e, y = sp.symbols("e y", positive=True)
    p_y = (e - (1 - y) ** 2) / (2 * y)
    q_y = (1 - e - y**2) / (2 * y)
    x_y = 1 - y
    check_zero("A.2: p+q=x", p_y + q_y - x_y)
    # These two factorizations correspond to "In the indicated open interval,
    # p,q,y>0"; their factors match the two endpoint inequalities for y.
    check_zero(
        "A.2: factorization certifying positivity of p's numerator",
        e
        - (1 - y) ** 2
        - (y - (1 - sp.sqrt(e))) * (1 - y + sp.sqrt(e)),
    )
    check_zero(
        "A.2: factorization certifying positivity of q's numerator",
        1
        - e
        - y**2
        - (sp.sqrt(1 - e) - y) * (sp.sqrt(1 - e) + y),
    )
    # The three derivative identities in the first displayed line of the proof.
    check_zero("A.2: p'=q/y", sp.diff(p_y, y) - q_y / y)
    check_zero("A.2: q'=-(1-p)/y", sp.diff(q_y, y) + (1 - p_y) / y)
    check_zero("A.2: x'=-1", sp.diff(x_y, y) + 1)

    # This relation is used when simplifying the two differentiated formulas.
    check_zero("A.2: p+q+y=1", p_y + q_y + y - 1)

    p, q, x, y = sp.symbols("p q x y", positive=True)

    # The helper total_derivative implements repeated differentiation using
    # exactly the relations p'=q/y, q'=-(1-p)/y, and x'=-1 from the proof.
    def total_derivative(expr):
        return (
            sp.diff(expr, y)
            + sp.diff(expr, p) * q / y
            - sp.diff(expr, q) * (1 - p) / y
            - sp.diff(expr, x)
        )

    # The helper below imposes p+q+y=1 after differentiation; SymPy otherwise
    # continues to treat the abstract symbols p, q, and y as independent.
    def impose_p_plus_q_plus_y_equals_one(expr):
        return sp.simplify(expr.subs(p, 1 - q - y))

    # Proof paragraph beginning "Differentiating and collecting terms gives";
    # this is the displayed formula for Phi'(y).
    Phi = x**r + r * y * p ** (r - 1) + y**r + r * q * y ** (r - 1)
    Phi_prime = r * (
        p ** (r - 1)
        + (r - 1) * q * p ** (r - 2)
        + (r - 2) * q * y ** (r - 2)
        - x ** (r - 1)
    )
    check_zero(
        "A.2: formula for Phi'(y), symbolic r",
        impose_p_plus_q_plus_y_equals_one(total_derivative(Phi) - Phi_prime),
    )

    # At a critical point, the manuscript first displays the rearrangement
    # obtained by substituting x=p+q into Phi'=0.  It then expands the right-
    # hand side, cancels q-degrees zero and one, divides by q, and reindexes.
    critical_remainder = sp.expand(Phi_prime.subs(x, p + q) / r)
    critical_tail_numerator = (
        (p + q) ** (r - 1)
        - p ** (r - 1)
        - (r - 1) * q * p ** (r - 2)
    )
    check_zero(
        "A.2: rearrangement of Phi'=0 before the binomial expansion",
        critical_remainder
        - ((r - 2) * q * y ** (r - 2) - critical_tail_numerator),
    )
    check_reindexed_critical_tail(
        "A.2: divided and reindexed critical-point sum",
        k + 2,
    )

    # Next proof sentence: "A second differentiation gives" the displayed
    # formula for Phi''(y).
    Phi_second = (
        r * (r - 1) * (x ** (r - 2) - p ** (r - 2))
        + r * (r - 1) * (r - 2) * p ** (r - 3) * q**2 / y
        + r * (r - 2) * (r - 3) * q * y ** (r - 3)
        - r * (r - 2) * y ** (r - 2)
    )
    check_zero(
        "A.2: formula for Phi''(y), symbolic r",
        impose_p_plus_q_plus_y_equals_one(
            total_derivative(Phi_prime) - Phi_second
        ),
    )

    # Next displayed pair of expansions.  This call checks the first term of
    # Phi''; the earlier reindexed critical-point check supplies the second.
    check_binomial_difference(
        "A.2: expansion of (p+q)^(r-2)-p^(r-2)",
        k + 1,
    )

    # Next manuscript step: compare coefficients in those two displayed sums.
    # (r-1) C(r-2,j) = (j+1) C(r-1,j+1).  Hence the coefficient left
    # after subtraction is j C(r-1,j+1)>0 for 1<=j<=r-2.
    j = sp.symbols("j", integer=True, positive=True)
    coefficient_identity = (
        (r - 1) * sp.binomial(r - 2, j)
        - (j + 1) * sp.binomial(r - 1, j + 1)
    )
    check_zero(
        "A.2: binomial coefficient identity, symbolic r and j",
        sp.combsimp(coefficient_identity),
    )
    check_zero(
        "A.2: coefficient remaining after subtraction",
        sp.combsimp(
            r
            * (
                (r - 1) * sp.binomial(r - 2, j)
                - sp.binomial(r - 1, j + 1)
            )
            - r * j * sp.binomial(r - 1, j + 1)
        ),
    )

    # Parametrize the displayed range 1<=j<=r-2 by
    # j=j_offset+1 and r=j_offset+remaining+3.  The factorial quotient is a
    # positive certificate for the binomial coefficient in that range.
    j_offset, remaining = sp.symbols(
        "j_offset remaining", integer=True, nonnegative=True
    )
    ranged_j = j_offset + 1
    ranged_r = j_offset + remaining + 3
    binomial_certificate = sp.factorial(j_offset + remaining + 2) / (
        sp.factorial(j_offset + 2) * sp.factorial(remaining)
    )
    check_zero(
        "A.2: binomial coefficient in the displayed range",
        sp.combsimp(
            sp.binomial(ranged_r - 1, ranged_j + 1) - binomial_certificate
        ),
    )
    factorial_arguments = (
        j_offset + remaining + 2,
        j_offset + 2,
        remaining,
    )
    check_positive_components(
        "A.2: remaining coefficient is positive for 1<=j<=r-2",
        positive_factors=(ranged_r, ranged_j),
        factorial_arguments=factorial_arguments,
    )
    check_positive_components(
        "A.2: every summand left after subtraction is positive",
        positive_factors=(ranged_r, ranged_j),
        factorial_arguments=factorial_arguments,
        positive_powers=((p, remaining), (q, ranged_j)),
    )

    # Final proof sentences: the difference of the two sums is positive; the
    # q^2/y term is strictly positive; and the q*y^(r-3) term is nonnegative.
    check_true(
        "A.2: complete strict q^2/y term is positive",
        Q.positive((k + 3) * (k + 2) * (k + 1) * p**k * q**2 / y),
    )
    check_true(
        "A.2: complete remaining q*y^(r-3) term is nonnegative",
        Q.nonnegative((k + 3) * (k + 1) * k * q * y**k),
    )


def lemma_a3():
    # Lemma A.3, first proof paragraph: directly differentiate g_r and f.
    t, z = sp.symbols("t z", positive=True)

    # The helper below uses z as an alias for 1-t.  Thus differentiation along
    # z=1-t is d/dt=partial_t-partial_z, exactly as in the manuscript.
    def along_z_equals_one_minus_t(expr):
        return sp.diff(expr, t) - sp.diff(expr, z)

    g = t**r + z**r + r * t * z ** (r - 1)
    f = t ** (r - 2) - (r - 1) * z ** (r - 2)
    check_zero(
        "A.3: g_r'(t)=r*t*f(t), symbolic r",
        along_z_equals_one_minus_t(g) - r * t * f,
    )
    check_zero(
        "A.3: formula for f'(t), symbolic r",
        along_z_equals_one_minus_t(f)
        - (r - 2) * (t ** (r - 3) + (r - 1) * z ** (r - 3)),
    )
    check_true(
        "A.3: f'(t) is positive for r>=3 and 0<t<1",
        Q.positive((k + 1) * (t**k + (k + 2) * z**k)),
    )

    # Next proof sentence: "Since f(0)<0<f(1) and f is strictly increasing
    # ..."  The CAS checks the derivative and endpoint signs; applying
    # monotonicity and the intermediate value theorem remains proof-level logic.
    check_zero(
        "A.3: endpoint value f(0)=-(r-1)",
        f.subs({t: 0, z: 1}) + (k + 2),
    )
    check_zero("A.3: endpoint value f(1)=1", f.subs({t: 1, z: 0}) - 1)
    check_true("A.3: -f(0)=r-1 is positive", Q.positive(k + 2))

    # Next proof sentence: solve (t/(1-t))^(r-2)=r-1.  Setting
    # a=(r-1)^(1/(r-2)) gives t0=a/(1+a); the following is the algebraic
    # verification that this displayed t0 is a zero of f.
    a = (k + 2) ** (sp.Integer(1) / (k + 1))
    t0 = a / (1 + a)
    check_zero("A.3: t0/(1-t0)=a", t0 / (1 - t0) - a)
    check_zero(
        "A.3: the stated t0 is a zero of f",
        sp.powdenest(
            t0 ** (r - 2) - (r - 1) * (1 - t0) ** (r - 2),
            force=True,
        ),
    )

    # Final proof paragraph: verify r-1<=2^(r-2), then deduce
    # t0<=2/3<1/sqrt(2).  For r=k+3, the induction claim becomes
    # k+2<=2^(k+1).  The CAS checks the base case and forward-difference
    # certificate; the induction inference itself is proof-level logic.
    difference = 2 ** (k + 1) - (k + 2)
    check_zero("A.3: base case for r-1<=2^(r-2)", difference.subs(k, 0))
    check_zero(
        "A.3: forward difference for r-1<=2^(r-2)",
        difference.subs(k, k + 1) - difference - (2 ** (k + 1) - 1),
    )
    check_true(
        "A.3: forward difference is nonnegative",
        Q.nonnegative(2 ** (k + 1) - 1),
    )
    check_zero(
        "A.3: certificate that a<=2 implies t0<=2/3",
        sp.Rational(2, 3) - t0 - (2 - a) / (3 * (1 + a)),
    )
    check_true(
        "A.3: 2/3 < 1/sqrt(2)",
        Q.positive(1 / sp.sqrt(2) - sp.Rational(2, 3)),
    )

    # The manuscript finally combines g_r'(t)=r*t*f(t) with the sign of f on
    # either side of its unique zero.  That monotonicity deduction is
    # proof-level logic; the derivative identity and sign data were checked above.


def check_a4_domain_certificates():
    """Verify the short factorizations used to read signs from A.4's domain."""
    u, v, upper_gap = sp.symbols("u v upper_gap", positive=True)
    upper = 1 / sp.sqrt(2)
    circle = u**2 + v**2 - 1

    # The hypothesis u<1/sqrt(2) says upper_gap=upper-u>0.  This makes
    # 1-2u^2 positive and, using the circle relation, yields v>u.
    check_true("A.4: 1-1/sqrt(2) is positive", Q.positive(1 - upper))
    check_zero(
        "A.4: factorization proving 1-2u^2>0",
        (1 - 2 * u**2 - 2 * upper_gap * (upper + u)).subs(
            upper_gap, upper - u
        ),
    )
    check_true(
        "A.4: factors proving 1-2u^2>0 are positive",
        Q.positive(2 * upper_gap * (upper + u)),
    )
    check_zero(
        "A.4: circle relation gives v^2-u^2=1-2u^2",
        v**2 - u**2 - (1 - 2 * u**2) - circle,
    )
    check_zero(
        "A.4: factorization of v^2-u^2",
        v**2 - u**2 - (v - u) * (v + u),
    )

    # The manuscript uses (u+v)^2=1+2uv>1 to obtain u+v>1.
    check_zero(
        "A.4: (u+v)^2=1+2uv on the unit circle",
        (u + v) ** 2 - (1 + 2 * u * v) - circle,
    )
    check_true("A.4: 2uv is positive", Q.positive(2 * u * v))

    # These factorizations complete the manuscript's deduction 0<u<v<1 and
    # later show that both summands defining S are positive.
    check_zero(
        "A.4: positive decomposition of 1-u",
        (1 - u - ((1 - upper) + upper_gap)).subs(upper_gap, upper - u),
    )
    check_zero(
        "A.4: circle relation gives (1-v)(1+v)=u^2",
        (1 - v) * (1 + v) - u**2 + circle,
    )


def lemma_a4_symbolic():
    """Check the A.4 identity and sign proof with n=r-2 and symbolic n>=1."""
    n = sp.symbols("n", integer=True, positive=True)

    # Domain prerequisites from the lemma statement: r>=3,
    # 0<u<1/sqrt(2), v=sqrt(1-u^2), and the resulting positive denominators.
    # They are checked separately so the calculation below stays in proof order.
    check_a4_domain_certificates()

    # The manuscript sets n=r-2 at the start of the proof and introduces
    # a=1-u and b=1-v later.  The checker defines a and b immediately to avoid
    # rebuilding the same expressions; the checks below still follow the
    # manuscript's sequence of calculations.
    u, v, a, b = sp.symbols("u v a b", positive=True)
    circle = u**2 + v**2 - 1
    relation_a = a + u - 1
    relation_b = b + v - 1

    # Definitions from the lemma statement and the later "put a=..., b=...,
    # N=..." paragraph.  The relation u^2+v^2=1 comes from the
    # displayed definition v=sqrt(1-u^2).
    check_zero("A.4: definition a=1-u", relation_a.subs(a, 1 - u))
    check_zero("A.4: definition b=1-v", relation_b.subs(b, 1 - v))
    v_curve = sp.sqrt(1 - u**2)
    check_zero("A.4: definition v=sqrt(1-u^2)", v_curve**2 - (1 - u**2))
    check_zero(
        "A.4: direct derivative of v=sqrt(1-u^2)",
        sp.diff(v_curve, u) + u / v_curve,
    )

    S = a**n + b**n
    N = u**n + v**n
    check_zero(
        "A.4: S agrees with its original definition",
        S.subs({a: 1 - u, b: 1 - v})
        - ((1 - u) ** n + (1 - v) ** n),
    )
    A_defined = v * (u * a) ** (n - 1) + v ** (n - 1) * a**n
    B_defined = u * (v * b) ** (n - 1) + u ** (n - 1) * b**n

    # The manuscript next proves A-B>0.  The domain certificates above give
    # v>u and u+v>1; the following identities support its two comparisons.
    base_u = u * a
    base_v = v * b
    check_zero(
        "A.4: factorization of u(1-u)-v(1-v)",
        (base_u - base_v - (v - u) * (u + v - 1)).subs(
            {a: 1 - u, b: 1 - v}
        ),
    )
    check_zero(
        "A.4: a-b=v-u",
        (a - b - (v - u)).subs({a: 1 - u, b: 1 - v}),
    )
    check_true("A.4: exponent n-1 is nonnegative", Q.nonnegative(n - 1))

    first_pair_difference = v * base_u ** (n - 1) - u * base_v ** (n - 1)
    check_zero(
        "A.4: decomposition of the first positive difference",
        first_pair_difference
        - (
            (v - u) * base_u ** (n - 1)
            + u * (base_u ** (n - 1) - base_v ** (n - 1))
        ),
    )
    second_pair_difference = v ** (n - 1) * a**n - u ** (n - 1) * b**n
    check_zero(
        "A.4: decomposition of the second positive difference",
        second_pair_difference
        - (
            v ** (n - 1) * (a**n - b**n)
            + b**n * (v ** (n - 1) - u ** (n - 1))
        ),
    )
    check_zero(
        "A.4: A-B is the sum of the two positive differences",
        A_defined - B_defined - first_pair_difference - second_pair_difference,
    )

    # The manuscript next notes that S>0 and hence v*S/n>0.
    check_positive_components(
        "A.4: S is positive",
        positive_powers=((a, n), (b, n)),
    )
    check_positive_components(
        "A.4: factor v*S/n is positive",
        positive_factors=(v, n),
        positive_powers=((a, n), (b, n)),
    )

    # With A-B>0 and v*S/n>0 established, the remaining checks verify the
    # identity v*S*D'(u)/n=A-B, which is enough to conclude D'(u)>0.
    # Manuscript step beginning "Direct differentiation gives": verify
    # D'(u)=f'(u)-(u/v)f'(v).
    f_u = u**n - (n + 1) * a**n
    f_v = v**n - (n + 1) * b**n
    D = f_u + f_v

    # Since a=1-u and b=1-v, differentiating f_u and f_v subtracts the
    # corresponding a- or b-partial derivative.  Along u^2+v^2=1 we also have
    # v'=-u/v, which gives the expression for Dprime_direct below.
    fprime_u = sp.diff(f_u, u) - sp.diff(f_u, a)
    fprime_v = sp.diff(f_v, v) - sp.diff(f_v, b)
    Dprime_direct = (
        sp.diff(D, u)
        - sp.diff(D, a)
        - u / v * (sp.diff(D, v) - sp.diff(D, b))
    )
    check_zero(
        "A.4: chain-rule formula for D'(u), symbolic n",
        Dprime_direct - (fprime_u - u * fprime_v / v),
    )

    # Manuscript step defining K(t)=f'(t)/t: verify its formula and the
    # ensuing identity D'(u)=u(K(u)-K(v)).
    K_u = fprime_u / u
    K_v = fprime_v / v
    K_u_claimed = n * (u ** (n - 2) + (n + 1) * a ** (n - 1) / u)
    K_v_claimed = n * (v ** (n - 2) + (n + 1) * b ** (n - 1) / v)
    check_zero("A.4: formula for K(u), symbolic n", K_u - K_u_claimed)
    check_zero("A.4: formula for K(v), symbolic n", K_v - K_v_claimed)
    check_zero(
        "A.4: K formula remains valid at n=1",
        K_u_claimed.subs(n, 1) - 3 / u,
    )
    check_zero(
        "A.4: D'(u)=u(K(u)-K(v)), symbolic n",
        Dprime_direct - u * (K_u - K_v),
    )

    # Manuscript step beginning "The equation D(u)=0 gives": equivalently,
    # D=N-(n+1)S, so D=0 permits (n+1)S=N.
    check_zero("A.4: D=N-(n+1)S, symbolic n", D - (N - (n + 1) * S))

    # In the displayed two-line expansion of v*S*D'(u)/n, substitute the
    # K-formula and then use (n+1)S=N.  The next two checks correspond to the
    # two equality signs in that expansion.
    first_expansion = u * v * S * (
        u ** (n - 2)
        - v ** (n - 2)
        + (n + 1) * (a ** (n - 1) / u - b ** (n - 1) / v)
    )
    check_zero(
        "A.4: first line of vS D'(u)/n, symbolic n",
        v * S * Dprime_direct / n - first_expansion,
    )

    E = (
        u * v * S * (u ** (n - 2) - v ** (n - 2))
        + v * N * a ** (n - 1)
        - u * N * b ** (n - 1)
    )
    zero_condition_factor = v * a ** (n - 1) - u * b ** (n - 1)
    check_zero(
        "A.4: use of D=0 to replace (n+1)S by N, symbolic n",
        first_expansion - E + D * zero_condition_factor,
    )

    # Immediately after that expansion, the proof splits E=E_a+E_b.  Verify
    # that the two displayed definitions sum to E.
    E_a = (
        u * v * a**n * (u ** (n - 2) - v ** (n - 2))
        + v * N * a ** (n - 1)
    )
    E_b = (
        u * v * b**n * (u ** (n - 2) - v ** (n - 2))
        - u * N * b ** (n - 1)
    )
    check_zero("A.4: E=E_a+E_b, symbolic n", E - E_a - E_b)

    # Next display: rewrite the original A and B in the n,a,b notation.
    A = v * u ** (n - 1) * a ** (n - 1) + v ** (n - 1) * a**n
    B = u * v ** (n - 1) * b ** (n - 1) + u ** (n - 1) * b**n
    check_zero("A.4: rewrite of A in n,a notation, symbolic n", A - A_defined)
    check_zero("A.4: rewrite of B in n,b notation, symbolic n", B - B_defined)

    # Final calculation: first expand E_a-A and E_b+B term by term, then group
    # the terms exactly as in the manuscript.  Imposing a+u=b+v=1 reduces the
    # grouped expressions to multiples of u^2+v^2-1.
    expanded_a = (
        v * u ** (n - 1) * a**n
        - u * v ** (n - 1) * a**n
        + v * u**n * a ** (n - 1)
        + v ** (n + 1) * a ** (n - 1)
        - v * u ** (n - 1) * a ** (n - 1)
        - v ** (n - 1) * a**n
    )
    grouped_a = (
        v * u ** (n - 1) * a ** (n - 1) * relation_a
        + v ** (n - 1)
        * a ** (n - 1)
        * (v**2 - a * (1 + u))
    )
    check_zero("A.4: termwise expansion of E_a-A", E_a - A - expanded_a)
    check_zero("A.4: grouping of the expanded E_a-A", expanded_a - grouped_a)

    expanded_b = (
        v * u ** (n - 1) * b**n
        - u * v ** (n - 1) * b**n
        - u ** (n + 1) * b ** (n - 1)
        - u * v**n * b ** (n - 1)
        + u * v ** (n - 1) * b ** (n - 1)
        + u ** (n - 1) * b**n
    )
    grouped_b = (
        -u * v ** (n - 1) * b ** (n - 1) * relation_b
        + u ** (n - 1)
        * b ** (n - 1)
        * (b * (1 + v) - u**2)
    )
    check_zero("A.4: termwise expansion of E_b+B", E_b + B - expanded_b)
    check_zero("A.4: grouping of the expanded E_b+B", expanded_b - grouped_b)

    # Substitute the defining relations exactly as in the manuscript and use
    # u^2+v^2=1 to obtain the two displayed zero expressions.
    check_zero(
        "A.4: cancellation E_a-A, symbolic n",
        (
            grouped_a - v ** (n - 1) * a ** (n - 1) * circle
        ).subs(a, 1 - u),
    )
    check_zero(
        "A.4: cancellation E_b+B, symbolic n",
        (
            grouped_b + u ** (n - 1) * b ** (n - 1) * circle
        ).subs(b, 1 - v),
    )


if __name__ == "__main__":
    lemma_a1()
    lemma_a2()
    lemma_a3()
    lemma_a4_symbolic()
    print("All manuscript symbolic checks passed.")
